On Frequentist Regret of Linear Thompson Sampling

This paper studies the stochastic linear bandit problem, where a decision-maker chooses actions from possibly time-dependent sets of vectors in $\mathbb{R}^d$ and receives noisy rewards. The objective is to minimize regret, the difference between the cumulative expected reward of the decision-maker and that of an oracle with access to the expected reward of each action, over a sequence of $T$ decisions. Linear Thompson Sampling (LinTS) is a popular Bayesian heuristic, supported by theoretical analysis that shows its Bayesian regret is bounded by $\widetilde{\mathcal{O}}(d\sqrt{T})$, matching minimax lower bounds. However, previous studies demonstrate that the frequentist regret bound for LinTS is $\widetilde{\mathcal{O}}(d\sqrt{dT})$, which requires posterior variance inflation and is by a factor of $\sqrt{d}$ worse than the best optimism-based algorithms. We prove that this inflation is fundamental and that the frequentist bound of $\widetilde{\mathcal{O}}(d\sqrt{dT})$ is the best possible, by demonstrating a randomization bias phenomenon in LinTS that can cause linear regret without inflation.We propose a data-driven version of LinTS that adjusts posterior inflation using observed data, which can achieve minimax optimal frequentist regret, under additional conditions. Our analysis provides new insights into LinTS and settles an open problem in the field.

==> images/.ipynb_checkpoints/make_figures-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns;sns.set(style=\"white\",rc={\"figure.dpi\":150, 'savefig.dpi':150},)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>TS-Bayes_cumregret_mean</th>\n",
       "      <th>TS-Bayes_cumregret_se</th>\n",
       "      <th>TS-Freq_cumregret_mean</th>\n",
       "      <th>TS-Freq_cumregret_se</th>\n",
       "      <th>TS-Improved_cumregret_mean</th>\n",
       "      <th>TS-Improved_cumregret_se</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9995</th>\n",
       "      <td>239.169430</td>\n",
       "      <td>79.961223</td>\n",
       "      <td>636.698368</td>\n",
       "      <td>35.878956</td>\n",
       "      <td>129.999004</td>\n",
       "      <td>8.431963</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9996</th>\n",
       "      <td>239.185911</td>\n",
       "      <td>79.968831</td>\n",
       "      <td>636.715644</td>\n",
       "      <td>35.879223</td>\n",
       "      <td>129.999762</td>\n",
       "      <td>8.431987</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9997</th>\n",
       "      <td>239.203111</td>\n",
       "      <td>79.976544</td>\n",
       "      <td>636.726906</td>\n",
       "      <td>35.879952</td>\n",
       "      <td>130.001229</td>\n",
       "      <td>8.432115</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9998</th>\n",
       "      <td>239.220623</td>\n",
       "      <td>79.984253</td>\n",
       "      <td>636.779440</td>\n",
       "      <td>35.882514</td>\n",
       "      <td>130.001395</td>\n",
       "      <td>8.432112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9999</th>\n",
       "      <td>239.237657</td>\n",
       "      <td>79.991970</td>\n",
       "      <td>636.789274</td>\n",
       "      <td>35.882740</td>\n",
       "      <td>130.007022</td>\n",
       "      <td>8.432873</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>10000 rows × 6 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      TS-Bayes_cumregret_mean  TS-Bayes_cumregret_se  TS-Freq_cumregret_mean  \\\n",
       "0                    0.000000               0.000000                0.000000   \n",
       "1                    0.000000               0.000000                0.000000   \n",
       "2                    0.000000               0.000000                0.000000   \n",
       "3                    0.000000               0.000000                0.000000   \n",
       "4                    0.000000               0.000000                0.000000   \n",
       "...                       ...                    ...                     ...   \n",
       "9995               239.169430              79.961223              636.698368   \n",
       "9996               239.185911              79.968831              636.715644   \n",
       "9997               239.203111              79.976544              636.726906   \n",
       "9998               239.220623              79.984253              636.779440   \n",
       "9999               239.237657              79.991970              636.789274   \n",
       "\n",
       "      TS-Freq_cumregret_se  TS-Improved_cumregret_mean  \\\n",
       "0                 0.000000                    0.000000   \n",
       "1                 0.000000                    0.000000   \n",
       "2                 0.000000                    0.000000   \n",
       "3                 0.000000                    0.000000   \n",
       "4                 0.000000                    0.000000   \n",
       "...                    ...                         ...   \n",
       "9995             35.878956                  129.999004   \n",
       "9996             35.879223                  129.999762   \n",
       "9997             35.879952                  130.001229   \n",
       "9998             35.882514                  130.001395   \n",
       "9999             35.882740                  130.007022   \n",
       "\n",
       "      TS-Improved_cumregret_se  \n",
       "0                     0.000000  \n",
       "1                     0.000000  \n",
       "2                     0.000000  \n",
       "3                     0.000000  \n",
       "4                     0.000000  \n",
       "...                        ...  \n",
       "9995                  8.431963  \n",
       "9996                  8.431987  \n",
       "9997                  8.432115  \n",
       "9998                  8.432112  \n",
       "9999                  8.432873  \n",
       "\n",
       "[10000 rows x 6 columns]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "example1 = pd.read_csv('/Users/mohsen/Documents/GitHub/linear-ts/plots/cumregret-100-90-10-10000-1-0.0-1.0-2.0-2.0-5.0.csv')\n",
    "example1                       "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['TS-Bayes_cumregret_mean', 'TS-Bayes_cumregret_se',\n",
       "       'OFUL_cumregret_mean', 'OFUL_cumregret_se',\n",
       "       'TS-Freq_cumregret_mean', 'TS-Freq_cumregret_se',\n",
       "       'TS-Improved_cumregret_mean', 'TS-Improved_cumregret_se'],\n",
       "      dtype=object)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "example1.columns.values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1800x1050 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(12,7))\n",
    "\n",
    "def add_series(ax, data, series_name, label):\n",
    "    ax.plot(data.index, data[series_name+'_mean'], label=label)\n",
    "    ax.fill_between(data.index, data[series_name+'_mean']-data[series_name+'_se'],\n",
    "                data[series_name+'_mean']+data[series_name+'_se'], alpha=0.2, label='_nolegend_')\n",
    "    return ax\n",
    "\n",
    "add_series(ax, example1, 'TS-Bayes_cumregret','TS-Bayes')  \n",
    "add_series(ax, example1, 'TS-Freq_cumregret','TS-Freq')\n",
    "add_series(ax, example1, 'TS-Improved_cumregret','TS-AI')\n",
    "\n",
    "plt.xlabel(\"Time\")\n",
    "plt.ylabel('Cumulative Regret')\n",
    "\n",
    "plt.legend()\n",
    "plt.show();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>TS-Bayes_cumregret_mean</th>\n",
       "      <th>TS-Bayes_cumregret_se</th>\n",
       "      <th>TS-Freq_cumregret_mean</th>\n",
       "      <th>TS-Freq_cumregret_se</th>\n",
       "      <th>TS-Improved_cumregret_mean</th>\n",
       "      <th>TS-Improved_cumregret_se</th>\n",
       "      <th>TS-Bayes_thinnesses_mean</th>\n",
       "      <th>TS-Bayes_thinnesses_se</th>\n",
       "      <th>TS-Freq_thinnesses_mean</th>\n",
       "      <th>TS-Freq_thinnesses_se</th>\n",
       "      <th>TS-Improved_thinnesses_mean</th>\n",
       "      <th>TS-Improved_thinnesses_se</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.002789</td>\n",
       "      <td>2.679030e-09</td>\n",
       "      <td>1.002789</td>\n",
       "      <td>2.679030e-09</td>\n",
       "      <td>1.002789</td>\n",
       "      <td>2.679030e-09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.005602</td>\n",
       "      <td>5.745878e-09</td>\n",
       "      <td>1.005602</td>\n",
       "      <td>5.745878e-09</td>\n",
       "      <td>1.005602</td>\n",
       "      <td>5.745878e-09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.008439</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.008439</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.008439</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.011300</td>\n",
       "      <td>3.973643e-09</td>\n",
       "      <td>1.011300</td>\n",
       "      <td>3.973643e-09</td>\n",
       "      <td>1.011300</td>\n",
       "      <td>3.973643e-09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.014185</td>\n",
       "      <td>4.150335e-09</td>\n",
       "      <td>1.014185</td>\n",
       "      <td>4.150335e-09</td>\n",
       "      <td>1.014185</td>\n",
       "      <td>4.150335e-09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9995</th>\n",
       "      <td>4323.820235</td>\n",
       "      <td>644.160332</td>\n",
       "      <td>730.402161</td>\n",
       "      <td>47.518075</td>\n",
       "      <td>778.032136</td>\n",
       "      <td>161.407776</td>\n",
       "      <td>1.073065</td>\n",
       "      <td>1.248689e-03</td>\n",
       "      <td>1.075769</td>\n",
       "      <td>1.150521e-03</td>\n",
       "      <td>1.076385</td>\n",
       "      <td>1.175799e-03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9996</th>\n",
       "      <td>4324.251102</td>\n",
       "      <td>644.225630</td>\n",
       "      <td>730.420148</td>\n",
       "      <td>47.518921</td>\n",
       "      <td>778.079962</td>\n",
       "      <td>161.422085</td>\n",
       "      <td>1.073065</td>\n",
       "      <td>1.248689e-03</td>\n",
       "      <td>1.075769</td>\n",
       "      <td>1.150521e-03</td>\n",
       "      <td>1.076385</td>\n",
       "      <td>1.175799e-03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9997</th>\n",
       "      <td>4324.681969</td>\n",
       "      <td>644.290929</td>\n",
       "      <td>730.443033</td>\n",
       "      <td>47.521206</td>\n",
       "      <td>778.127788</td>\n",
       "      <td>161.436394</td>\n",
       "      <td>1.073065</td>\n",
       "      <td>1.248689e-03</td>\n",
       "      <td>1.075769</td>\n",
       "      <td>1.150521e-03</td>\n",
       "      <td>1.076385</td>\n",
       "      <td>1.175799e-03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9998</th>\n",
       "      <td>4325.112837</td>\n",
       "      <td>644.356228</td>\n",
       "      <td>730.506004</td>\n",
       "      <td>47.523623</td>\n",
       "      <td>778.175614</td>\n",
       "      <td>161.450703</td>\n",
       "      <td>1.073065</td>\n",
       "      <td>1.248689e-03</td>\n",
       "      <td>1.075769</td>\n",
       "      <td>1.150521e-03</td>\n",
       "      <td>1.076385</td>\n",
       "      <td>1.175799e-03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9999</th>\n",
       "      <td>4325.543704</td>\n",
       "      <td>644.421527</td>\n",
       "      <td>730.526035</td>\n",
       "      <td>47.527339</td>\n",
       "      <td>778.221697</td>\n",
       "      <td>161.464993</td>\n",
       "      <td>1.073065</td>\n",
       "      <td>1.248689e-03</td>\n",
       "      <td>1.075769</td>\n",
       "      <td>1.150521e-03</td>\n",
       "      <td>1.076385</td>\n",
       "      <td>1.175799e-03</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>10000 rows × 12 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      TS-Bayes_cumregret_mean  TS-Bayes_cumregret_se  TS-Freq_cumregret_mean  \\\n",
       "0                    0.000000               0.000000                0.000000   \n",
       "1                    0.000000               0.000000                0.000000   \n",
       "2                    0.000000               0.000000                0.000000   \n",
       "3                    0.000000               0.000000                0.000000   \n",
       "4                    0.000000               0.000000                0.000000   \n",
       "...                       ...                    ...                     ...   \n",
       "9995              4323.820235             644.160332              730.402161   \n",
       "9996              4324.251102             644.225630              730.420148   \n",
       "9997              4324.681969             644.290929              730.443033   \n",
       "9998              4325.112837             644.356228              730.506004   \n",
       "9999              4325.543704             644.421527              730.526035   \n",
       "\n",
       "      TS-Freq_cumregret_se  TS-Improved_cumregret_mean  \\\n",
       "0                 0.000000                    0.000000   \n",
       "1                 0.000000                    0.000000   \n",
       "2                 0.000000                    0.000000   \n",
       "3                 0.000000                    0.000000   \n",
       "4                 0.000000                    0.000000   \n",
       "...                    ...                         ...   \n",
       "9995             47.518075                  778.032136   \n",
       "9996             47.518921                  778.079962   \n",
       "9997             47.521206                  778.127788   \n",
       "9998             47.523623                  778.175614   \n",
       "9999             47.527339                  778.221697   \n",
       "\n",
       "      TS-Improved_cumregret_se  TS-Bayes_thinnesses_mean  \\\n",
       "0                     0.000000                  1.002789   \n",
       "1                     0.000000                  1.005602   \n",
       "2                     0.000000                  1.008439   \n",
       "3                     0.000000                  1.011300   \n",
       "4                     0.000000                  1.014185   \n",
       "...                        ...                       ...   \n",
       "9995                161.407776                  1.073065   \n",
       "9996                161.422085                  1.073065   \n",
       "9997                161.436394                  1.073065   \n",
       "9998                161.450703                  1.073065   \n",
       "9999                161.464993                  1.073065   \n",
       "\n",
       "      TS-Bayes_thinnesses_se  TS-Freq_thinnesses_mean  TS-Freq_thinnesses_se  \\\n",
       "0               2.679030e-09                 1.002789           2.679030e-09   \n",
       "1               5.745878e-09                 1.005602           5.745878e-09   \n",
       "2                        NaN                 1.008439                    NaN   \n",
       "3               3.973643e-09                 1.011300           3.973643e-09   \n",
       "4               4.150335e-09                 1.014185           4.150335e-09   \n",
       "...                      ...                      ...                    ...   \n",
       "9995            1.248689e-03                 1.075769           1.150521e-03   \n",
       "9996            1.248689e-03                 1.075769           1.150521e-03   \n",
       "9997            1.248689e-03                 1.075769           1.150521e-03   \n",
       "9998            1.248689e-03                 1.075769           1.150521e-03   \n",
       "9999            1.248689e-03                 1.075769           1.150521e-03   \n",
       "\n",
       "      TS-Improved_thinnesses_mean  TS-Improved_thinnesses_se  \n",
       "0                        1.002789               2.679030e-09  \n",
       "1                        1.005602               5.745878e-09  \n",
       "2                        1.008439                        NaN  \n",
       "3                        1.011300               3.973643e-09  \n",
       "4                        1.014185               4.150335e-09  \n",
       "...                           ...                        ...  \n",
       "9995                     1.076385               1.175799e-03  \n",
       "9996                     1.076385               1.175799e-03  \n",
       "9997                     1.076385               1.175799e-03  \n",
       "9998                     1.076385               1.175799e-03  \n",
       "9999                     1.076385               1.175799e-03  \n",
       "\n",
       "[10000 rows x 12 columns]"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "example1_thin = pd.read_csv('/Users/mohsen/Documents/GitHub/linear-ts/plots/thinnesses-100-90-10-10000-1-0.0-1.0-10.0-2.0-5.0.csv')\n",
    "example1_thin"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1800x1050 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(12,7))\n",
    "\n",
    "def add_series(ax, data, series_name, label):\n",
    "    ax.plot(data.index, data[series_name+'_mean'], label=label)\n",
    "    ax.fill_between(data.index, data[series_name+'_mean']-data[series_name+'_se'],\n",
    "                data[series_name+'_mean']+data[series_name+'_se'], alpha=0.2, label='_nolegend_')\n",
    "    return ax\n",
    "\n",
    "add_series(ax, example1_thin, 'TS-Bayes_thinnesses','TS-Bayes')  \n",
    "add_series(ax, example1_thin, 'TS-Freq_thinnesses','TS-Freq')\n",
    "add_series(ax, example1_thin, 'TS-Improved_thinnesses','TS-AI')\n",
    "\n",
    "plt.xlabel(\"Time\")\n",
    "plt.ylabel('Thinness')\n",
    "\n",
    "plt.legend()\n",
    "plt.show();"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/make_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns;sns.set(style=\"white\",rc={\"figure.dpi\":300, 'savefig.dpi':300},)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>TS-Bayes_cumregret_mean</th>\n",
       "      <th>TS-Bayes_cumregret_se</th>\n",
       "      <th>TS-Freq_cumregret_mean</th>\n",
       "      <th>TS-Freq_cumregret_se</th>\n",
       "      <th>TS-Improved_cumregret_mean</th>\n",
       "      <th>TS-Improved_cumregret_se</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9995</th>\n",
       "      <td>239.169430</td>\n",
       "      <td>79.961223</td>\n",
       "      <td>636.698368</td>\n",
       "      <td>35.878956</td>\n",
       "      <td>129.999004</td>\n",
       "      <td>8.431963</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9996</th>\n",
       "      <td>239.185911</td>\n",
       "      <td>79.968831</td>\n",
       "      <td>636.715644</td>\n",
       "      <td>35.879223</td>\n",
       "      <td>129.999762</td>\n",
       "      <td>8.431987</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9997</th>\n",
       "      <td>239.203111</td>\n",
       "      <td>79.976544</td>\n",
       "      <td>636.726906</td>\n",
       "      <td>35.879952</td>\n",
       "      <td>130.001229</td>\n",
       "      <td>8.432115</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9998</th>\n",
       "      <td>239.220623</td>\n",
       "      <td>79.984253</td>\n",
       "      <td>636.779440</td>\n",
       "      <td>35.882514</td>\n",
       "      <td>130.001395</td>\n",
       "      <td>8.432112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9999</th>\n",
       "      <td>239.237657</td>\n",
       "      <td>79.991970</td>\n",
       "      <td>636.789274</td>\n",
       "      <td>35.882740</td>\n",
       "      <td>130.007022</td>\n",
       "      <td>8.432873</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>10000 rows × 6 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      TS-Bayes_cumregret_mean  TS-Bayes_cumregret_se  TS-Freq_cumregret_mean  \\\n",
       "0                    0.000000               0.000000                0.000000   \n",
       "1                    0.000000               0.000000                0.000000   \n",
       "2                    0.000000               0.000000                0.000000   \n",
       "3                    0.000000               0.000000                0.000000   \n",
       "4                    0.000000               0.000000                0.000000   \n",
       "...                       ...                    ...                     ...   \n",
       "9995               239.169430              79.961223              636.698368   \n",
       "9996               239.185911              79.968831              636.715644   \n",
       "9997               239.203111              79.976544              636.726906   \n",
       "9998               239.220623              79.984253              636.779440   \n",
       "9999               239.237657              79.991970              636.789274   \n",
       "\n",
       "      TS-Freq_cumregret_se  TS-Improved_cumregret_mean  \\\n",
       "0                 0.000000                    0.000000   \n",
       "1                 0.000000                    0.000000   \n",
       "2                 0.000000                    0.000000   \n",
       "3                 0.000000                    0.000000   \n",
       "4                 0.000000                    0.000000   \n",
       "...                    ...                         ...   \n",
       "9995             35.878956                  129.999004   \n",
       "9996             35.879223                  129.999762   \n",
       "9997             35.879952                  130.001229   \n",
       "9998             35.882514                  130.001395   \n",
       "9999             35.882740                  130.007022   \n",
       "\n",
       "      TS-Improved_cumregret_se  \n",
       "0                     0.000000  \n",
       "1                     0.000000  \n",
       "2                     0.000000  \n",
       "3                     0.000000  \n",
       "4                     0.000000  \n",
       "...                        ...  \n",
       "9995                  8.431963  \n",
       "9996                  8.431987  \n",
       "9997                  8.432115  \n",
       "9998                  8.432112  \n",
       "9999                  8.432873  \n",
       "\n",
       "[10000 rows x 6 columns]"
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "example1 = pd.read_csv('/Users/mohsen/Documents/GitHub/linear-ts/plots/cumregret-100-90-10-10000-1-0.0-1.0-2.0-2.0-5.0.csv')\n",
    "example1                       "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['TS-Bayes_cumregret_mean', 'TS-Bayes_cumregret_se',\n",
       "       'TS-Freq_cumregret_mean', 'TS-Freq_cumregret_se',\n",
       "       'TS-Improved_cumregret_mean', 'TS-Improved_cumregret_se'],\n",
       "      dtype=object)"
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "example1.columns.values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1800x1200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "def add_series(ax, data, series_name, label):\n",
    "    ax.plot(data.index, data[series_name+'_mean'], label=label)\n",
    "    ax.fill_between(data.index, data[series_name+'_mean']-data[series_name+'_se'],\n",
    "                data[series_name+'_mean']+data[series_name+'_se'], alpha=0.2, label='_nolegend_')\n",
    "    return ax\n",
    "\n",
    "add_series(ax, example1, 'TS-Bayes_cumregret','TS-Bayes')  \n",
    "add_series(ax, example1, 'TS-Freq_cumregret','TS-Freq')\n",
    "add_series(ax, example1, 'TS-Improved_cumregret','TS-AI')\n",
    "\n",
    "plt.xlabel(\"Time\")\n",
    "plt.ylabel('Cumulative Regret')\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "plt.savefig(\"cumregret-100-90-10-10000-1-0.0-1.0-2.0-2.0-5.0.pdf\",bbox_inches=\"tight\")\n",
    "plt.show();\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>TS-Bayes_cumregret_mean</th>\n",
       "      <th>TS-Bayes_cumregret_se</th>\n",
       "      <th>TS-Freq_cumregret_mean</th>\n",
       "      <th>TS-Freq_cumregret_se</th>\n",
       "      <th>TS-Improved_cumregret_mean</th>\n",
       "      <th>TS-Improved_cumregret_se</th>\n",
       "      <th>TS-Bayes_thinnesses_mean</th>\n",
       "      <th>TS-Bayes_thinnesses_se</th>\n",
       "      <th>TS-Freq_thinnesses_mean</th>\n",
       "      <th>TS-Freq_thinnesses_se</th>\n",
       "      <th>TS-Improved_thinnesses_mean</th>\n",
       "      <th>TS-Improved_thinnesses_se</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.002789</td>\n",
       "      <td>2.679030e-09</td>\n",
       "      <td>1.002789</td>\n",
       "      <td>2.679030e-09</td>\n",
       "      <td>1.002789</td>\n",
       "      <td>2.679030e-09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.005602</td>\n",
       "      <td>5.745878e-09</td>\n",
       "      <td>1.005602</td>\n",
       "      <td>5.745878e-09</td>\n",
       "      <td>1.005602</td>\n",
       "      <td>5.745878e-09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.008439</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.008439</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.008439</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.011300</td>\n",
       "      <td>3.973643e-09</td>\n",
       "      <td>1.011300</td>\n",
       "      <td>3.973643e-09</td>\n",
       "      <td>1.011300</td>\n",
       "      <td>3.973643e-09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.014185</td>\n",
       "      <td>4.150335e-09</td>\n",
       "      <td>1.014185</td>\n",
       "      <td>4.150335e-09</td>\n",
       "      <td>1.014185</td>\n",
       "      <td>4.150335e-09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9995</th>\n",
       "      <td>4323.820235</td>\n",
       "      <td>644.160332</td>\n",
       "      <td>730.402161</td>\n",
       "      <td>47.518075</td>\n",
       "      <td>778.032136</td>\n",
       "      <td>161.407776</td>\n",
       "      <td>1.073065</td>\n",
       "      <td>1.248689e-03</td>\n",
       "      <td>1.075769</td>\n",
       "      <td>1.150521e-03</td>\n",
       "      <td>1.076385</td>\n",
       "      <td>1.175799e-03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9996</th>\n",
       "      <td>4324.251102</td>\n",
       "      <td>644.225630</td>\n",
       "      <td>730.420148</td>\n",
       "      <td>47.518921</td>\n",
       "      <td>778.079962</td>\n",
       "      <td>161.422085</td>\n",
       "      <td>1.073065</td>\n",
       "      <td>1.248689e-03</td>\n",
       "      <td>1.075769</td>\n",
       "      <td>1.150521e-03</td>\n",
       "      <td>1.076385</td>\n",
       "      <td>1.175799e-03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9997</th>\n",
       "      <td>4324.681969</td>\n",
       "      <td>644.290929</td>\n",
       "      <td>730.443033</td>\n",
       "      <td>47.521206</td>\n",
       "      <td>778.127788</td>\n",
       "      <td>161.436394</td>\n",
       "      <td>1.073065</td>\n",
       "      <td>1.248689e-03</td>\n",
       "      <td>1.075769</td>\n",
       "      <td>1.150521e-03</td>\n",
       "      <td>1.076385</td>\n",
       "      <td>1.175799e-03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9998</th>\n",
       "      <td>4325.112837</td>\n",
       "      <td>644.356228</td>\n",
       "      <td>730.506004</td>\n",
       "      <td>47.523623</td>\n",
       "      <td>778.175614</td>\n",
       "      <td>161.450703</td>\n",
       "      <td>1.073065</td>\n",
       "      <td>1.248689e-03</td>\n",
       "      <td>1.075769</td>\n",
       "      <td>1.150521e-03</td>\n",
       "      <td>1.076385</td>\n",
       "      <td>1.175799e-03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9999</th>\n",
       "      <td>4325.543704</td>\n",
       "      <td>644.421527</td>\n",
       "      <td>730.526035</td>\n",
       "      <td>47.527339</td>\n",
       "      <td>778.221697</td>\n",
       "      <td>161.464993</td>\n",
       "      <td>1.073065</td>\n",
       "      <td>1.248689e-03</td>\n",
       "      <td>1.075769</td>\n",
       "      <td>1.150521e-03</td>\n",
       "      <td>1.076385</td>\n",
       "      <td>1.175799e-03</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>10000 rows × 12 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      TS-Bayes_cumregret_mean  TS-Bayes_cumregret_se  TS-Freq_cumregret_mean  \\\n",
       "0                    0.000000               0.000000                0.000000   \n",
       "1                    0.000000               0.000000                0.000000   \n",
       "2                    0.000000               0.000000                0.000000   \n",
       "3                    0.000000               0.000000                0.000000   \n",
       "4                    0.000000               0.000000                0.000000   \n",
       "...                       ...                    ...                     ...   \n",
       "9995              4323.820235             644.160332              730.402161   \n",
       "9996              4324.251102             644.225630              730.420148   \n",
       "9997              4324.681969             644.290929              730.443033   \n",
       "9998              4325.112837             644.356228              730.506004   \n",
       "9999              4325.543704             644.421527              730.526035   \n",
       "\n",
       "      TS-Freq_cumregret_se  TS-Improved_cumregret_mean  \\\n",
       "0                 0.000000                    0.000000   \n",
       "1                 0.000000                    0.000000   \n",
       "2                 0.000000                    0.000000   \n",
       "3                 0.000000                    0.000000   \n",
       "4                 0.000000                    0.000000   \n",
       "...                    ...                         ...   \n",
       "9995             47.518075                  778.032136   \n",
       "9996             47.518921                  778.079962   \n",
       "9997             47.521206                  778.127788   \n",
       "9998             47.523623                  778.175614   \n",
       "9999             47.527339                  778.221697   \n",
       "\n",
       "      TS-Improved_cumregret_se  TS-Bayes_thinnesses_mean  \\\n",
       "0                     0.000000                  1.002789   \n",
       "1                     0.000000                  1.005602   \n",
       "2                     0.000000                  1.008439   \n",
       "3                     0.000000                  1.011300   \n",
       "4                     0.000000                  1.014185   \n",
       "...                        ...                       ...   \n",
       "9995                161.407776                  1.073065   \n",
       "9996                161.422085                  1.073065   \n",
       "9997                161.436394                  1.073065   \n",
       "9998                161.450703                  1.073065   \n",
       "9999                161.464993                  1.073065   \n",
       "\n",
       "      TS-Bayes_thinnesses_se  TS-Freq_thinnesses_mean  TS-Freq_thinnesses_se  \\\n",
       "0               2.679030e-09                 1.002789           2.679030e-09   \n",
       "1               5.745878e-09                 1.005602           5.745878e-09   \n",
       "2                        NaN                 1.008439                    NaN   \n",
       "3               3.973643e-09                 1.011300           3.973643e-09   \n",
       "4               4.150335e-09                 1.014185           4.150335e-09   \n",
       "...                      ...                      ...                    ...   \n",
       "9995            1.248689e-03                 1.075769           1.150521e-03   \n",
       "9996            1.248689e-03                 1.075769           1.150521e-03   \n",
       "9997            1.248689e-03                 1.075769           1.150521e-03   \n",
       "9998            1.248689e-03                 1.075769           1.150521e-03   \n",
       "9999            1.248689e-03                 1.075769           1.150521e-03   \n",
       "\n",
       "      TS-Improved_thinnesses_mean  TS-Improved_thinnesses_se  \n",
       "0                        1.002789               2.679030e-09  \n",
       "1                        1.005602               5.745878e-09  \n",
       "2                        1.008439                        NaN  \n",
       "3                        1.011300               3.973643e-09  \n",
       "4                        1.014185               4.150335e-09  \n",
       "...                           ...                        ...  \n",
       "9995                     1.076385               1.175799e-03  \n",
       "9996                     1.076385               1.175799e-03  \n",
       "9997                     1.076385               1.175799e-03  \n",
       "9998                     1.076385               1.175799e-03  \n",
       "9999                     1.076385               1.175799e-03  \n",
       "\n",
       "[10000 rows x 12 columns]"
      ]
     },
     "execution_count": 67,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "example1_thin = pd.read_csv('/Users/mohsen/Documents/GitHub/linear-ts/plots/thinnesses-100-90-10-10000-1-0.0-1.0-10.0-2.0-5.0.csv')\n",
    "example1_thin"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1800x1200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "def add_series(ax, data, series_name, label):\n",
    "    ax.plot(data.index, data[series_name+'_mean'], label=label)\n",
    "    ax.fill_between(data.index, data[series_name+'_mean']-data[series_name+'_se'],\n",
    "                data[series_name+'_mean']+data[series_name+'_se'], alpha=0.2, label='_nolegend_')\n",
    "    return ax\n",
    "\n",
    "add_series(ax, example1_thin, 'TS-Bayes_thinnesses','TS-Bayes')  \n",
    "add_series(ax, example1_thin, 'TS-Freq_thinnesses','TS-Freq')\n",
    "add_series(ax, example1_thin, 'TS-Improved_thinnesses','TS-AI')\n",
    "\n",
    "plt.xlabel(\"Time\")\n",
    "plt.ylabel('Thinness')\n",
    "\n",
    "plt.legend()\n",
    "plt.savefig(\"thinnesses-100-90-10-10000-1-0.0-1.0-2.0-2.0-5.0.pdf\",bbox_inches=\"tight\")\n",
    "plt.show();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1800x1200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "example2 = pd.read_csv('/Users/mohsen/Documents/GitHub/linear-ts/plots/cumregret-100-30-3-10000-2-10.0-1.0-1.0-2.0-5.0.csv')                     \n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "def add_series(ax, data, series_name, label):\n",
    "    ax.plot(data.index, data[series_name+'_mean'], label=label)\n",
    "    ax.fill_between(data.index, data[series_name+'_mean']-data[series_name+'_se'],\n",
    "                data[series_name+'_mean']+data[series_name+'_se'], alpha=0.2, label='_nolegend_')\n",
    "    return ax\n",
    "\n",
    "add_series(ax, example2, 'TS-Bayes_cumregret','TS-Bayes')  \n",
    "add_series(ax, example2, 'TS-Freq_cumregret','TS-Freq')\n",
    "add_series(ax, example2, 'TS-Improved_cumregret','TS-AI')\n",
    "\n",
    "plt.xlabel(\"Time\")\n",
    "plt.ylabel('Cumulative Regret')\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "plt.savefig(\"cumregret-100-30-3-10000-2-10.0-1.0-1.0-2.0-5.0.pdf\",bbox_inches=\"tight\")\n",
    "#plt.ylim((0,1000))\n",
    "plt.show();\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

